Finite element simulation of nonlinear bending models for thin elastic rods and plates

Nonlinear bending phenomena of thin elastic structures arise in various modern and classical applications. Characterizing low energy states of elastic rods has been investigated by Bernoulli in 1738 and related models are used to determine configurations of DNA strands. The bending of a piece of paper has been described mathematically by Kirchhoff in 1850 and extensions of his model arise in nanotechnological applications such as the development of externally operated microtools. A rigorous mathematical framework that identifies these models as dimensionally reduced limits from three-dimensional hyperelasticity has only recently been established. It provides a solid basis for developing and analyzing numerical approximation schemes. The fourth order character of bending problems and a pointwise isometry constraint for large deformations require appropriate discretization techniques which are discussed in this article. Methods developed for the approximation of harmonic maps are adapted to discretize the isometry constraint and gradient flows are used to decrease the bending energy. For the case of elastic rods, torsion effects and a self-avoidance potential that guarantees injectivity of deformations are incorporated. The devised and rigorously analyzed numerical methods are illustrated by means of experiments related to the relaxation of elastic knots, the formation of singularities in a M\"obius strip, and the simulation of actuated bilayer plates.

==> plot_parabola.m <==
[c4n,n4e,Db,Nb] = triang_cube(2);
for j = 1:1
    [c4n,n4e,Db,Nb,P0,P1] = red_refine(c4n,n4e,Db,Nb);
end
nC = size(c4n,1);
c4n = c4n-.5;
u = 1-c4n(:,2).^2;
colormap(gray);
trisurf(n4e,c4n(:,1),c4n(:,2),u,ones(nC,1));
caxis([0,1]); axis off; hold on;
tang_x = [ones(nC,1),zeros(nC,1),zeros(nC,1)];
tang_y = [zeros(nC,1),ones(nC,1),-2*c4n(:,2)];
quiver3(c4n(:,1),c4n(:,2),u,tang_x(:,1),tang_x(:,2),tang_x(:,3));
quiver3(c4n(:,1),c4n(:,2),u,tang_y(:,1),tang_y(:,2),tang_y(:,3));
hold off;

==> triang_cube.m <==
function [c4n,n4e,Db,Nb] = triang_cube(d)
if d == 1
    c4n = [0;1]; n4e = [1,2]; Db = 1; Nb = 2;
elseif d == 2
    c4n = [0,0;1,0;1,1;0,1]; n4e = [1,2,3;1,3,4];
    Db = [1,2]; Nb = [2,3;3,4;4,1];
elseif d == 3  
    c4n = [0,0,0;1,0,0;1,1,0;0,1,0;0,0,1;1,0,1;1,1,1;0,1,1];
    n4e = [1,2,3,7;1,6,2,7;1,5,6,7;1,8,5,7;1,4,8,7;1,3,4,7];
    Db = [1,2,3;1,4,3];
    Nb = [2,3,7;2,7,6;1,2,6;1,6,5;5,6,7;1,8,5;5,7,8;1,4,8;...
        4,7,8;3,4,7];
end

